Accurate, Large Minibatch SGD: Training ImageNet in 1 Hour

Deep learning thrives with large neural networks and large datasets. However, larger networks and larger datasets result in longer training times that impede research and development progress. Distributed synchronous SGD offers a potential solution to this problem by dividing SGD minibatches over a pool of parallel workers. Yet to make this scheme efficient, the per-worker workload must be large, which implies nontrivial growth in the SGD minibatch size. In this paper, we empirically show that on the ImageNet dataset large minibatches cause optimization difficulties, but when these are addressed the trained networks exhibit good generalization. Specifically, we show no loss of accuracy when training with large minibatch sizes up to 8192 images. To achieve this result, we adopt a hyper-parameter-free linear scaling rule for adjusting learning rates as a function of minibatch size and develop a new warmup scheme that overcomes optimization challenges early in training. With these simple techniques, our Caffe2-based system trains ResNet-50 with a minibatch size of 8192 on 256 GPUs in one hour, while matching small minibatch accuracy. Using commodity hardware, our implementation achieves ~90% scaling efficiency when moving from 8 to 256 GPUs. Our findings enable training visual recognition models on internet-scale data with high efficiency.

==> figures/plots.m <==
%% error v batch size IN1K [bs 64 needs updating, drop 128k?]
l={'64' '128' '256' '512' '1k' '2k' '4k' '8k' '16k' '32k' '64k'};
y=[23.48 23.49 23.60 23.48 23.53 23.49 23.56 23.74 24.79 27.55 33.96];
e=[0.00 0.12 0.12 0.09 0.08 0.11 0.12 0.09 0.27 0.28 0.80]*2;
figure(1); clf; set(1,'Units','Pixels','Position',[50 800 600 300]);
hold on; col=[.2 .65 .9]; fc='MarkerFaceColor'; n=length(y); x=1:n;
yp=[y-e,fliplr(y+e)]; xp=[x,fliplr(x)];
patch(xp,yp,1,'facecolor',col,'edgecolor','none','facealpha',.3);
plot(x,y,'-o','color',col,fc,col,'LineWidth',2,'MarkerSize',4); grid on;
set(gca,'FontSize',16,'Xtick',x,'XTickLabel',l); axis([1 n 20 40]);
xlabel('mini-batch size'); ylabel('ImageNet top-1 validation error');
savepdf('batchsize');

%% error v batch size IN5K
l={'256' '512' '1k' '2k' '4k' '8k' '16k' '32k' '64k'};
y=[25.83 25.80 25.71 25.71 25.90 26.09 27.01 30.46 37.48];
figure(1); clf; set(1,'Units','Pixels','Position',[50 800 600 300]);
hold on; col=[.2 .65 .9]; fc='MarkerFaceColor'; n=length(y); x=1:n;
plot(x,y,'-o','color',col,fc,col,'LineWidth',3,'MarkerSize',4); grid on;
set(gca,'FontSize',16,'Xtick',x,'XTickLabel',l); axis([1 n 20 40]);
xlabel('mini-batch size'); ylabel('ImageNet top-1 validation error');
savepdf('batchsizeIN5k');

%% throughput
x = [2.^(0:5) 44]*8;
t = [0.23 0.241 0.247 0.246 0.25 0.257 0.257];
yr = 32*x./t; yo = 32*x./t(1);
yt = {'1k' '2k' '4k' '8k' '16k' '32k'};
figure(1); clf; set(1,'Units','Pixels','Position',[50 800 600 280]);
c1=[.37 .3 .8]; c2=[.97 .46 .3]; fc={'MarkerSize',4,'MarkerFaceColor'};
h(1)=loglog(x,yo,'-o','LineWidth',2,'color',c1,fc{:},c1); hold on;
h(2)=loglog(x,yr,'-o','LineWidth',2,'color',c2,fc{:},c2);
legend(h,{'ideal','actual'},'Location','nw','FontSize',16);
set(gca,'FontSize',16,'XTick',x,'YTick',2.^(0:5)*1024,'YTickLabel',yt);
xlabel('# GPUs'); ylabel('images / second'); axis tight; grid on;
set(gca,'XMinorTick','off','XMinorGrid','off');
set(gca,'YMinorTick','off','YMinorGrid','off');
savepdf('throughput');

%% color picker >:(
figure(1); clf; x=1:100; y1=x; y2=x*1.2;
cs=(1:100)'; cs=max(.3,mod([.306*cs .475*cs .165*cs],1));
for i=1:25
  subplot(5,5,i);
  c1=cs(randi([1 100],1,1),:); c2=cs(randi([1 100],1,1),:);
  L={sprintf('%.3f ',c1) sprintf('%.3f ',c2)};
  h(1)=plot(x,y1,'-','LineWidth',4,'color',c1); hold on;
  h(2)=plot(x,y2,'-','LineWidth',4,'color',c2);
  legend(h,L,'Location','nw','FontSize',8);
  set(gca,'XTick',[],'YTick',[]); axis tight; grid off;
end

%% time
x = [2.^(0:5) 44]*8*32;
ti = [0.23 0.241 0.247 0.246 0.25 0.257 0.257];
te = round(1281167./x.*ti)/60;
xt = {'256' '512' '1k' '2k' '4k' '8k' '11k'};
figure(1); clf; set(1,'Units','Pixels','Position',[50 800 600 300]);
c1=[.37 .3 .8]; c2=[.97 .46 .3]; fc='MarkerFaceColor';
yyaxis left; semilogx(x,ti,'-o','LineWidth',2,'color',c1,fc,c1);
set(gca,'yColor',c1,'YTick',.2:.02:.3,'YMinorTick','off');
ylabel('time per iteration (secs)'); axis([x(1) x(end) .2 .3])
yyaxis right; loglog(x,te,'-o','LineWidth',2,'color',c2,fc,c2);
set(gca,'yColor',c2,'YTick',2.^(-1:4),'YMinorTick','off');
ylabel('time per epoch (mins)'); axis tight;
set(gca,'FontSize',16,'Xtick',x,'XMinorTick','off','XTickLabel',xt);
xlabel('mini-batch size'); grid off; savepdf('time');

%% training curve  plots
fmt='\\it{kn}\\rm=%3s, \\eta=%4.1f, %.2f%%\\pm%.2f';
switch 1
  case 1 % diffent types of warmup
    is = [18330972 18332795 18332868 18331260];
    es = [23.60 24.84 25.88 23.74; 0.12 0.37 0.56 0.09];
    ns = {'1-node','none','constant','gradual'};
    name='warmup'; n=length(is); L=cell(1,n);
    for i=1:n, L{i}=sprintf(fmt,'8k',3.2,es(:,i)); end
    L{1}=sprintf(fmt,'256',.1,es(:,1));
  case 2 % different mini-batch sizes
    is = [18330972 18332373 18331033 18331074 18331104 ...
      18331213 18331260 18331310 18331348 18331462];
    es = [23.60 23.49 23.48 23.53 23.49 23.56 23.74 24.79 27.55 33.96;
      0.12 0.12 0.09 0.08 0.11 0.12 0.09 0.27 0.28 0.80 ];
    ns = {'256' '128' '512' '1k' '2k' '4k' '8k' '16k' '32k' '64k'};
    name='mb'; n=length(is); L=cell(1,n);
    for i=1:n, L{i}=sprintf(fmt,ns{i},.1*2^(i-2),es(:,i)); end
    L{2}(23:26)='0.05';
  case 3 % different lr
    is = [18330972 18772756 18773014];
    es = [23.60 23.92 23.68; 0.12 0.1 0.09];
    ns = {'10','05','20'}; lr=[.1 .05 .2];
    name='lr'; n=length(is); L=cell(1,n);
    for i=1:n, L{i}=sprintf(fmt,'256',lr(i),es(:,i)); end
    L{2}(23:26)='0.05';
  case 4 % different lr scaling rules
    is = [18330972 18416193 18332283];
    es = [23.60 41.78 26.28; 0.12 0.1 0.03];
    ns = {'1-node','none','sqrt'}; lr=[.1 .1 .566];
    name='scaling'; n=length(is); L=cell(1,n);
    for i=1:n, L{i}=sprintf(fmt,'8k',lr(i),es(:,i)); end
    L{1}=sprintf(fmt,'256',.1,es(:,1));
end
[x,y]=loadLogs(is); ylbl='training error %'; fs='FontSize';
figure(1); clf; set(1,'Units','Pixels','Position',[50 800 400 280]);
for i=1:n-1, clf;
  h(1)=plot(x{1+0},y{1+0},'Color',[.97 .58 .12]); hold on;
  h(2)=plot(x{i+1},y{i+1},'Color',[.16 .67 .89]); grid on;
  set(h,'LineWidth',2); if(i>=n-3), xlabel('epochs'); end
  if(mod(i,3)==1), ylabel(ylbl); else set(gca,'YTickLabel',[]); end
  h=legend(h,{L{1},L{i+1}}); axis([0 90 20 100]);
  set(gca,fs,12); set(h,'fontname','fixedwidth',fs,13)
  savepdf(sprintf('distr-%s-%s',name,ns{i+1}));
end

%% train+val for single setting
ids = [18330972 10013];
figure(1); clf; set(1,'Units','Pixels','Position',[50 800 400 240]);
[x,es0,es1]=loadLogs(ids);
h(1)=plot(x{1},es0{1},'-','Color',[.97 .58 .12]); hold on;
h(2)=plot(x{1},es1{1},':','Color',[.97 .58 .12]);
h(3)=plot(x{2},es0{2},'-','Color',[.16 .67 .89]);
h(4)=plot(x{2},es1{2},':','Color',[.16 .67 .89]);
set(h,'LineWidth',2); xlabel('epochs'); ylabel('error %');
nms={'256, \eta=0.1 [train]', '256, \eta=0.1 [val]',...
  '8k,  \eta=3.2 [train]', '8k,  \eta=3.2 [val]'};
for i=1:length(nms), nms{i}=['\it{kn}\rm=' nms{i}]; end
h=legend(h,nms); axis([0 90 20 100]); set(gca,'FontSize',12);
set(h,'fontname','fixedwidth','FontSize',14); grid on;
savepdf('train+val');


==> figures/savepdf.m <==
function savepdf( filename )
% Save and crop pdf using savefig and pdfcrop (uses Piotr's toolbox).
set(gcf,'renderer','painters'); set(gca,'OuterPosition',[0 0 1 1]);
[o,~]=system('pdfcrop'); tex=':/Library/TeX/texbin/:/usr/local/bin/';
if(o==127), setenv('PATH',[getenv('PATH') tex]); end
savefig(filename,1,'pdf','-r300','-fonts');
system(sprintf('pdfcrop %s.pdf %s.pdf',filename,filename));
end

